Exact quantum sensing limits for bosonic dephasing channels

Dephasing is a prominent noise mechanism that afflicts quantum information carriers, and it is one of the main challenges towards realizing useful quantum computation, communication, and sensing. Here we consider discrimination and estimation of bosonic dephasing channels, when using the most general adaptive strategies allowed by quantum mechanics. We reduce these difficult quantum problems to simple classical ones based on the probability densities defining the bosonic dephasing channels. By doing so, we rigorously establish the optimal performance of various distinguishability and estimation tasks and construct explicit strategies to achieve this performance. To the best of our knowledge, this is the first example of a non-Gaussian bosonic channel for which there are exact solutions for these tasks.

==> anc/Fig_2_chernoff_enviromental.py <==
from numpy import*
import numpy as np
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=18) 
import math
from math import cosh, sinh
from scipy import linalg

from scipy.integrate import quad
from scipy import integrate


import scipy.integrate as integrate
import scipy.special as special


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

import array


import numpy as np
from scipy.optimize import minimize

from scipy.optimize import Bounds


# quit()


def wrapped_normal_debug(phi,gamma):

	def nw(phi,gamma):
		cutoff = 5000
		vec = 2*pi*linspace(-cutoff,cutoff,2*cutoff+1)
		# print( exp(-(phi+vec)**2/(2*gamma) ))

		return exp(-(phi+vec)**2/(2*gamma) )



	return 1.0/sqrt(2*pi*gamma)*sum(nw(phi,gamma))






def cauchy(phi,kappa):

	1.0/(2*pi)* sinh(sqrt(kappa))/(cosh(sqrt(kappa)) -cos(phi)      )

	return 1.0/(2*pi)* sinh(sqrt(kappa))/(cosh(sqrt(kappa)) -cos(phi)      )









def mise(phi,kappa):

	def integrand(phi,kappa):
		return  exp( cos(phi)/kappa ) 
	#something is wrong with the bessel function in python , so forcing an integration
	
	I = quad(integrand,-pi,pi,args = kappa)


	return exp( cos(phi)/kappa )/I[0]  




def chernoff_von_mises(s,gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2,s):
		
		p1 = mise(phi,gamma_1)
		p2 = mise(phi,gamma_2)

		return p1**s * p2 **(1-s)


	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2,s)    )

	return I[0]




def chernoff_mises_opt(gamma_1,gamma_2):


	res = minimize(chernoff_von_mises, 0.5,  method='trust-constr', bounds = [(0,1)],
               args=(gamma_1, gamma_2))

	s_opt = res.x
	print(s_opt,-log(chernoff_von_mises(s_opt,gamma_1,gamma_2)))
	# print()
	return -log(chernoff_von_mises(s_opt,gamma_1,gamma_2))








def chernoff_wrapped_normal(s,gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2,s):

		p1 = wrapped_normal_debug(phi,gamma_1)

		p2 = wrapped_normal_debug(phi,gamma_2)

		return p1**s * p2 **(1-s)


	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2,s)    )


	return I[0]





def chernoff_wrapped_normal_opt(gamma_1,gamma_2):


	res = minimize(chernoff_wrapped_normal, 0.5,  method='trust-constr', bounds = [(0,1)],
               args=(gamma_1, gamma_2))

	s_opt = res.x
	print(s_opt,-log(chernoff_wrapped_normal(s_opt,gamma_1,gamma_2)))
	# print()
	return -log(chernoff_wrapped_normal(s_opt,gamma_1,gamma_2))









def chernoff_cauchy(s,gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2,s):
		# cauchy(phi,kappa)
		p1 = cauchy(phi, gamma_1)

		p2 = cauchy(phi, gamma_2)

		return p1**s * p2 **(1-s)


	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2,s)    )


	return I[0]


def chernoff_cauchy_opt(gamma_1,gamma_2):


	res = minimize(chernoff_cauchy, 0.5,  method='trust-constr', bounds = [(0,1)],
               args=(gamma_1, gamma_2))

	s_opt = res.x
	print(s_opt,-log(chernoff_cauchy(s_opt,gamma_1,gamma_2)))
	# print()
	return -log(chernoff_cauchy(s_opt,gamma_1,gamma_2))

# print()

# quit()



if __name__ == '__main__':


	GAMMA2 = linspace(0.005,10,101)





	fig,ax = plt.subplots(1,1)

	mpl.rc('font',family = 'Times New Roman')


	gamma1 = 1


	Chernoff_wrapped_normal = []


	Chernoff_mises = []

	Chernoff_cauchy = []

	for i in range(len(GAMMA2)):

		gamma2 = GAMMA2[i]


		Chernoff_wrapped_normal.append(chernoff_wrapped_normal_opt(gamma1,gamma2))

		# Chernoff_mises.append(chernoff_mises_opt(gamma1,gamma2))


		# Chernoff_cauchy.append(chernoff_cauchy_opt(gamma1,gamma2))

	print(Chernoff_wrapped_normal)
	# print(Chernoff_mises)

	# print(Chernoff_cauchy)
	# quit()



	# Chernoff_wrapped_normal = [1.3262701137294914, 0.2974471703089246, 0.15185935074010848, 0.08649506676207636, 0.05049412463879549, 0.028959276459144846, 0.01569211362259352, 0.007593433247345582, 0.002922711288285352, 0.0006202291532177722, 1.2371819025128278e-06, 0.0006026809075919769, 0.0021000337639263274, 0.0042592614107207155, 0.006907638197335642, 0.009915259632422617, 0.013182909886904086, 0.016633856357357226, 0.020208153585456228, 0.02385859815927297, 0.02754779802197417, 0.031246011217024843, 0.03492952672559987, 0.038579434184530866, 0.04218067715562171, 0.045721316209743325, 0.049191949351021245, 0.05258525187205427, 0.0558956078752805, 0.05911881285845216, 0.06225183196465046, 0.06529260204762928, 0.06823986875363142, 0.07109305155454475, 0.07385213138159667, 0.07651755660792423, 0.07909016403017001, 0.08157111217647481, 0.08396182480542264, 0.08626394287538248, 0.08847928359127218, 0.0906098053938541, 0.09265757796433251, 0.09462475648125661, 0.09651355950111276, 0.09832624993592555, 0.10006511869506592, 0.10173247062259075, 0.10333061242232953, 0.1048618423097323, 0.10632844116723474, 0.1077326650127352, 0.1090767386191991, 0.11036285014110374, 0.11159314662848713, 0.11276973031895257, 0.11389465561569301, 0.11496992666913855, 0.11599749548999698, 0.11697926052863573, 0.1179170656660811, 0.1188126995648217, 0.11966789533443802, 0.12048433047405464, 0.12126362705274599, 0.12200735209914236, 0.12271701816975848, 0.1233940840715302, 0.12403995571517137, 0.12465598707881051, 0.12524348126531382, 0.1258036916347148, 0.12633782299891275, 0.12684703286524804, 0.1273324327174694, 0.1277950893241288, 0.12823602606527768, 0.12865622426973952, 0.12905662455582095, 0.12943812816923297, 0.129801598314202, 0.13014786147072516, 0.1304777086969455, 0.13079189691051155, 0.1310911501485137, 0.13137616080176276, 0.1316475908222337, 0.13190607290241602, 0.13215221162379603, 0.13238658457588234, 0.13260974344236287, 0.1328222150561512, 0.13302450242126238, 0.13321708570284638, 0.1334004231843857, 0.13357495219220766, 0.13374108998905718, 0.13389923463473485, 0.13404976581631198, 0.1341930456473933, 0.13432941943764728]
	ax.plot(GAMMA2, Chernoff_wrapped_normal , color = 'green', markersize=9, alpha = 0.9, ls="-",label=r'wrapped normal')



	Chernoff_mises = [1.450045306194525, 0.36669792512473565, 0.1901085353725059, 0.1045225120269072, 0.05719281567033055, 0.030334683426908562, 0.015146483002612378, 0.006764302687804281, 0.0024124704823902153, 0.0004767394704718149, 8.901804502133753e-07, 0.0004079931228267438, 0.0013439722564740147, 0.002588327743272436, 0.004002192379385462, 0.005497491545938054, 0.007018263909714086, 0.008529131816970242, 0.010008059448769938, 0.011441731735858775, 0.012822563929201735, 0.014146742624674675, 0.01541292912987286, 0.016621393991828815, 0.017773435648311433, 0.01887098834614527, 0.019916357331179076, 0.020912040312045403, 0.021860607781656858, 0.022764623709590495, 0.023626593992983676, 0.02444893403970834, 0.025233949514742653, 0.025983826111757247, 0.026700625465911752, 0.02738628519254136, 0.028042621641711882, 0.028671334382443004, 0.02927401172859338, 0.02985213682888169, 0.03040709399243023, 0.0309401750267857, 0.03145258544011657, 0.03194545041218682, 0.032419820476004266, 0.03287667687815162, 0.03331693660393856, 0.0337414570659507, 0.03415104046285479, 0.03454643782074412, 0.03492835273260538, 0.035297444813354284, 0.03565433288871836, 0.035999597936343525, 0.036333785797183604, 0.036657409674527096, 0.036970952437193685, 0.03727486874243476, 0.0375695869930708, 0.03785551114236616, 0.03813302235914091, 0.038402480564627375, 0.03866422585167861, 0.03891857979604892, 0.039165846668669964, 0.039406314557074336, 0.03964025640344508, 0.03986793096610034, 0.04008958371067352, 0.04030544763666833, 0.04051574404460432, 0.04072068324851723, 0.04092046523814992, 0.04111528029481911, 0.04130530956458414, 0.04149072559205613, 0.04167169281786248, 0.04184836804259037, 0.04202090085972685, 0.042189434059950924, 0.042354104008922075, 0.042515041000522245, 0.04267236958737791, 0.042826208890292296, 0.04297667288814489, 0.04312387068964242, 0.04326790678821038, 0.043408881301233763, 0.043546890194722014, 0.043682025494419255, 0.04381437548429509, 0.043944024893272426, 0.04407105507098364, 0.04419554415330434, 0.044317567218332736, 0.044437196433449865, 0.0445545011940432, 0.04466954825443699, 0.04478240185152221, 0.044893123821568987, 0.0450017737106304]
	ax.plot(GAMMA2,  Chernoff_mises , color = 'blue', markersize=9, alpha = 0.9, ls="--",label=r'von Mises')


	Chernoff_cauchy =[0.36037369660007285, 0.0679206117765003, 0.03291977169943513, 0.018098151401335583, 0.010276063982430955, 0.005759247925029501, 0.0030599464134941387, 0.0014556453026949407, 0.0005519589278875571, 0.00011559715080518649, 2.279104656034725e-07, 0.00010988306425801046, 0.0003793958067797858, 0.0007632709165882078, 0.0012290277603556104, 0.0017530514352471522, 0.0023179166041130505, 0.0029106101714923933, 0.003521320974612872, 0.004142597506974603, 0.004768750532397896, 0.0053954222506643066, 0.006019270950137253, 0.00663773713303008, 0.00724886801321242, 0.007851184422864789, 0.00844357892079027, 0.009025237121040709, 0.009595576483148457, 0.010154198358992906, 0.010700850192005736, 0.011235395553702973, 0.011757790274983172, 0.012268063349152944, 0.01276630159410079, 0.013252637292875449, 0.013727238206503558, 0.014190299485382073, 0.014642037106911528, 0.015082682545013205, 0.015512478437637034, 0.0159316750654816, 0.016340527492083957, 0.016739293244586697, 0.017128230437543544, 0.017507596260514634, 0.017877645764888567, 0.01823863089716848, 0.018590799735481188, 0.01893439589376298, 0.01926965806434139, 0.01959681967472594, 0.019916108638592053, 0.020227747184369222, 0.020531951747647943, 0.02082893291594497, 0.021118895416289193, 0.021402038137665023, 0.021678554181687786, 0.021948630935970454, 0.022212450165561993, 0.022470188118600964, 0.022722015642967868, 0.022968098311255885, 0.023208596551823283, 0.02344366578408009, 0.023673456556461237, 0.023898114685820884, 0.024117781397196645, 0.024332593463083953, 0.02454268334152041, 0.024748179312416678, 0.024949205611669294, 0.025145882562707958, 0.025338326705187767, 0.02552665092061622, 0.025710964554755727, 0.025891373536693914, 0.02606798049450478, 0.026240884867464783, 0.026410183014810996, 0.026575968321047867, 0.02673833129783539, 0.026897359682496732, 0.02705313853320193, 0.027205750320890492, 0.027355275018007098, 0.027501790184122236, 0.02764537104852778, 0.02778609058987964, 0.027924019612986854, 0.02805922682282681, 0.02819177889587663, 0.02832174054884737, 0.028449174604912697, 0.028574142057513605, 0.0286967021318246, 0.028816912343967997, 0.028934828558053082, 0.02905050504112434, 0.02916399451609163]

	ax.plot(GAMMA2, Chernoff_cauchy , color = 'red', markersize=9, alpha = 0.9, ls=":",label=r'Cauchy')


	# 
	ax.set_ylim([-0.0,1.0])
	ax.set_xlim([0,10])
	# ax.set_xscale('log')
	# ax.set_yscale('log')
	ax.set_xlabel(r'$\gamma_2$',fontname ='Times New Roman', fontsize = 23)

	ax.set_ylabel('C$(p \|q)$ ', fontsize = 20)

	# tick.set_fontname('Times New Roman')
	plt.tick_params( labelsize = 16)
	for tick in ax.get_xticklabels():
		tick.set_fontname('Times New Roman')
	for tick in ax.get_yticklabels():
	    tick.set_fontname('Times New Roman')


	first_legend = plt.legend(ncol = 1, loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
	plt.show()


==> anc/Fig_3_relative_entropies_enviromental.py <==
from numpy import*
import numpy as np
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=18) 
import math
from math import cosh, sinh
from scipy import linalg

from scipy.integrate import quad
from scipy import integrate


import scipy.integrate as integrate
import scipy.special as special


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

from scipy.stats import vonmises


import array




def wrapped_normal_debug(phi,gamma):

	def nw(phi,gamma):
		cutoff = 5000
		vec = 2*pi*linspace(-cutoff,cutoff,2*cutoff+1)
		# print( exp(-(phi+vec)**2/(2*gamma) ))

		return exp(-(phi+vec)**2/(2*gamma) )



	return 1.0/sqrt(2*pi*gamma)*sum(nw(phi,gamma))


def mise(phi,kappa):

	def integrand(phi,kappa):
		return  exp( cos(phi)/kappa ) 
	#something is wrong with the bessel function in python , so forcing an integration
	
	I = quad(integrand,-pi,pi,args = kappa)


	return exp( cos(phi)/kappa )/I[0]  


def cauchy(phi,kappa):

	1.0/(2*pi)* sinh(sqrt(kappa))/(cosh(sqrt(kappa)) -cos(phi)      )

	return 1.0/(2*pi)* sinh(sqrt(kappa))/(cosh(sqrt(kappa)) -cos(phi)      )




def relative_entropy_wrapped_normal(gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2):

		p1 = wrapped_normal_debug(phi,gamma_1)
		p2 = wrapped_normal_debug(phi,gamma_2)

		return p1*log(p1/p2)

	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2)    )
	# print(I[0])
	return I[0]

# relative_entropy_wrapped_normal(1,0.5)

# quit()

def relative_entropy_mise(gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2):
		# mise(phi,kappa)
		p1 = mise(phi,gamma_1)
		p2 = mise(phi,gamma_2)

		return p1*log(p1/p2)

	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2)    )

	return I[0]



def relative_entropy_cauchy(gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2):
		p1 = cauchy(phi,gamma_1)
		p2 = cauchy(phi,gamma_2)

		return p1*log(p1/p2)
	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2)    )

	return I[0]



if __name__ == '__main__':


	fig,ax = plt.subplots(1,1)

	mpl.rc('font',family = 'Times New Roman')
	

	gamma1 = 1


	GAMMA_2_cauchy = linspace(0.001,10,101)


	RE_wrapped_normal = []


	RE_mises = []

	RE_cauchy = []

	for i in range(len(GAMMA_2_cauchy)):

		gamma2 = GAMMA_2_cauchy[i]


		gamma1 = 1

		RE_wrapped_normal.append(relative_entropy_wrapped_normal(gamma1,gamma2))

		RE_cauchy.append(relative_entropy_cauchy(gamma1,gamma2) )
# 
		
	
	print(RE_wrapped_normal)

	GAMMA_2_wrapped = linspace(0.01,10,101)
	# RE_wrapped_normal =[46.91355822780661, 2.9238891141590315, 1.0931664985797103, 0.52341478928035, 0.27154844811658696, 0.14252996856948144, 0.07191720233848284, 0.03272218238870232, 0.011857316601156832, 0.00230567497285756, 1.9649149901303167e-05, 0.0025309470742831738, 0.008267313662195918, 0.016191625976687225, 0.025599967028703256, 0.0360031921504142, 0.047054680403376965, 0.05850477130858038, 0.0701712021684292, 0.08191945005040571, 0.09364937685410138, 0.10528598366441215, 0.11677290175569435, 0.12806774076467642, 0.13913871849830844, 0.14996218857485494, 0.16052080558926723, 0.17080214854298376, 0.18079767738306593, 0.19050193417480638, 0.19991192564929228, 0.2090266414281926, 0.21784667460114227, 0.2263739201432982, 0.23461133299894463, 0.24256273225745414, 0.2502326412147733, 0.2576261555964885, 0.2647488340622367, 0.2716066064889639, 0.2782056965659574, 0.28455255601675983, 0.2906538083567034, 0.2965162005472599, 0.3021465612545554, 0.30755176468522394, 0.3127386991775615, 0.31771423988428427, 0.32248522500602833, 0.327058435130378, 0.33144057530602694, 0.33563825954045634, 0.3396579974559915, 0.3435061828760768, 0.3471890841432949, 0.3507128359946837, 0.35408343283960353, 0.35730672330171387, 0.3603884059003365, 0.363334025758148, 0.3661489722322317, 0.3688384773743539, 0.3714076151341531, 0.37386130122597405, 0.37620429358645063, 0.37844119335577364, 0.3805764463209609, 0.38261434476441675, 0.3845590296657043, 0.38641449320876253, 0.3881845815508477, 0.3898729978132289, 0.39148330525721187, 0.3930189306123504, 0.3944831675267847, 0.3958791801125182, 0.3972100065611122, 0.3984785628077695, 0.3996876462240778, 0.4008399393218222, 0.4019380134522435, 0.4029843324869469, 0.40398125646832844, 0.4049310452189251, 0.40583586190050375, 0.40669777651498157, 0.40751876934044096, 0.4083007342965636, 0.4090454822347767, 0.40975474414925667, 0.4104301743057424, 0.411073353285788, 0.4116857909447357, 0.4122689292822359, 0.4128241452246443, 0.4133527533190747, 0.41385600833926023, 0.4143351078037277, 0.41479119440708384, 0.4152253583654656, 0.4156386396774316]
	
	ax.plot(GAMMA_2_wrapped, RE_wrapped_normal , color = 'green', markersize=9, alpha = 0.9, ls="-",label=r'wrapped normal')


	GAMMA_2_mises = linspace(0.01,10,101)
	RE_mises = [52.351211707678466, 3.2394412922592353, 1.1794650658693602, 0.5416858049702334, 0.2668607091885982, 0.13243009505319978, 0.0631524091716823, 0.027206049945185974, 0.009360849298970986, 0.001733954150399328, 1.412266974473984e-05, 0.0017440483264523942, 0.005478051795007984, 0.010344919553394583, 0.01581047137888555, 0.021543656447192826, 0.027338591843987643, 0.033067918611430866, 0.0386542344391295, 0.04405224268239575, 0.049237405058182714, 0.054198623752651096, 0.05893346582448424, 0.0634450174883556, 0.06773979803353197, 0.07182637103078747, 0.07571441913992193, 0.079414129791714, 0.08293579074353702, 0.08628952801348509, 0.08948514067485192, 0.09253200157251476, 0.0954390027946447, 0.0982145313432524, 0.10086646495515328, 0.10340218112175703, 0.10582857449669443, 0.1081520793677217, 0.11037869490722951, 0.11251401164210084, 0.11456323809301773, 0.11653122689061582, 0.11842249992618469, 0.12024127226939525, 0.12199147470684339, 0.12367677483859449, 0.1253005967264331, 0.12686613912497968, 0.12837639235081955, 0.12983415385929553, 0.13124204260650812, 0.13260251227734288, 0.13391786346055876, 0.13519025485004588, 0.1364217135481674, 0.1376141445430624, 0.13876933942733388, 0.1398889844209143, 0.14097466775627018, 0.14202788647958683, 0.1430500527172547, 0.14404249945288808, 0.14500648585628123, 0.14594320220214216, 0.14685377441317263, 0.1477392682590189, 0.14860069323985306, 0.14943900618080844, 0.1502551145611682, 0.15104987960009772, 0.15182411911879282, 0.15257861019716074, 0.15331409164156543, 0.15403126627872213, 0.15473080308951875, 0.15541333919533906, 0.15607948170839753, 0.1567298094565909, 0.15736487459249948, 0.15798520409533692, 0.15859130117392853, 0.15918364657811213, 0.1597626998253464, 0.1603289003487644, 0.16088266857238298, 0.16142440691874, 0.1619545007537855, 0.162473319273489, 0.16298121633625448, 0.1634785312449315, 0.16396558948189838, 0.164442703400442, 0.16491017287539922, 0.1653682859158066, 0.1658173192420962, 0.1662575388301849, 0.1666892004246334, 0.16711255002288652, 0.16752782433246416, 0.16793525120283506, 0.16833505003357838]

	ax.plot(GAMMA_2_mises,  RE_mises , color = 'blue', markersize=9, alpha = 0.9, ls="--",label=r'von Mises ')


	GAMMA_2_cauchy = linspace(0.001,10,101)
	# RE_cauchy = [2.0561570191136376, 0.2764445602484061, 0.1339000517063867, 0.07368313012145973, 0.04189789547051545, 0.023531585276739306, 0.012543994407324212, 0.006001655638451765, 0.0023030167281624762, 0.0005005859094388138, 3.6617500824058386e-08, 0.0004116402926521833, 0.0014708172964284054, 0.002992921463304394, 0.004846188589540883, 0.006934873946231011, 0.00918837420096692, 0.011554002732619272, 0.01399207003309601, 0.016472460456213412, 0.01897220470620628, 0.021473729540245068, 0.02396357702953912, 0.026431455047416674, 0.02886952503581012, 0.03127186212576927, 0.03363404203443277, 0.03595282228256569, 0.038225894317946735, 0.04045168945007546, 0.04262922597868871, 0.04475798810883644, 0.04683782957328361, 0.0488688965889283, 0.05085156603612856, 0.0527863956922029, 0.05467408405986022, 0.0565154378696888, 0.05831134574736149, 0.060062756852967525, 0.06177066354523459, 0.06343608731464162, 0.06506006737929518, 0.066643651455564, 0.06818788830900727, 0.06969382176557103, 0.07116248592254165, 0.0725949013465077, 0.0739920720840893, 0.0753549833423377, 0.07668459972100064, 0.07798186389944714, 0.07924769569788873, 0.08048299144632307, 0.08168862360597508, 0.08286544059736, 0.08401426679680227, 0.08513590266965555, 0.08623112501375972, 0.08730068729108757, 0.08834532002920903, 0.08936573127726469, 0.09036260710370114, 0.09133661212516529, 0.09228839005774683, 0.09321856428327069, 0.09412773842459414, 0.0950164969249356, 0.09588540562714462, 0.09673501234957875, 0.09756584745587701, 0.09837842441645542, 0.09917324035998798, 0.09995077661351623, 0.10071149923013924, 0.10145585950349847, 0.10218429446849564, 0.10289722738785607, 0.10359506822431146, 0.10427821409829513, 0.10494704973115075, 0.1056019478739363, 0.1062432697219815, 0.10687136531540568, 0.10748657392585434, 0.1080892244297399, 0.10867963566831353, 0.10925811679489661, 0.109824967609631, 0.11038047888211354, 0.11092493266227639, 0.1114586025798978, 0.1119817541331039, 0.11249464496624395, 0.11299752513749461, 0.11349063737656494, 0.11397421733285083, 0.11444849381438743, 0.11491368901793969, 0.11537001875056001, 0.11581769264293433]

	ax.plot(GAMMA_2_cauchy, RE_cauchy , color = 'red', markersize=9, alpha = 0.9, ls=":",label=r'Cauchy')


	# 
	ax.set_ylim([-0.0,1.5])
	ax.set_xlim([0,10])
	# ax.set_xscale('log')
	# ax.set_yscale('log')
	ax.set_xlabel(r'$\gamma_2$',fontname ='Times New Roman', fontsize = 23)

	ax.set_ylabel('D$(p \|q)$ ', fontsize = 20)

	# tick.set_fontname('Times New Roman')
	plt.tick_params( labelsize = 16)
	for tick in ax.get_xticklabels():
		tick.set_fontname('Times New Roman')
	for tick in ax.get_yticklabels():
	    tick.set_fontname('Times New Roman')


	first_legend = plt.legend(ncol = 1, loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
	plt.show()


==> anc/Fig_4_qfi_enviromental.py <==
from numpy import*
import numpy as np
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=18) 
import math
from math import cosh, sinh
from scipy import linalg

from scipy.integrate import quad
from scipy import integrate


import scipy.integrate as integrate
import scipy.special as special


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

from scipy.stats import vonmises


import array






def wrapped_normal_debug(phi,gamma):

	def nw(phi,gamma):
		cutoff = 5000
		vec = 2*pi*linspace(-cutoff,cutoff,2*cutoff+1)
		# print( exp(-(phi+vec)**2/(2*gamma) ))

		return exp(-(phi+vec)**2/(2*gamma) )



	return 1.0/sqrt(2*pi*gamma)*sum(nw(phi,gamma))



def mise(phi,kappa):

	def integrand(phi,kappa):
		return  exp( cos(phi)/kappa ) 
	#something is wrong with the bessel function in python , so forcing an integration
	
	I = quad(integrand,-pi,pi,args = kappa)


	return exp( cos(phi)/kappa )/I[0]  


def cauchy(phi,kappa):

	1.0/(2*pi)* sinh(sqrt(kappa))/(cosh(sqrt(kappa)) -cos(phi)      )

	return 1.0/(2*pi)* sinh(sqrt(kappa))/(cosh(sqrt(kappa)) -cos(phi)      )




def qfi_wrapped_normal(gamma):


	dphi = 0.001
	def integrand(phi,gamma):

		p1 =wrapped_normal_debug(phi,gamma,)
		p2 = wrapped_normal_debug(phi+dphi, gamma)


		return sqrt(p1*p2)

	I = quad(integrand,-pi,pi,args =(gamma) )




	return 8*(1-I[0])/dphi**2



def qfi_mises(gamma):


	dphi = 0.002
	def integrand(phi,gamma):

		p1 =mise(phi,gamma)
		p2 = mise(phi+dphi,gamma)


		return sqrt(p1*p2)

	I = quad(integrand,-pi,pi,args =(gamma) )

	return 8*(1-I[0])/dphi**2



def qfi_cauchy(gamma):


	dphi = 0.002
	def integrand(phi,gamma):

		p1 =cauchy(phi,gamma)
		p2 = cauchy(phi+dphi,gamma)

		return sqrt(p1*p2)

	I = quad(integrand,-pi,pi,args =(gamma) )

	return 8*(1-I[0])/dphi**2


if __name__ == '__main__':


	fig,ax = plt.subplots(1,1)

	mpl.rc('font',family = 'Times New Roman')

	# gamma1 = 1


	GAMMA= linspace(0.01,10,101)


	FI_wrapped_normal = []


	FI_mises = []

	FI_cauchy = []


	# quit()

	for i in range(len(GAMMA)):

		gamma = GAMMA[i]
		FI_wrapped_normal.append(qfi_wrapped_normal(gamma))
	# 	FI_mises.append(qfi_mises(gamma))
	# 	FI_cauchy.append(qfi_cauchy(gamma))
	# 	# gamma1 = 1





	print (FI_wrapped_normal)
	# print(FI_mises)
	# print(FI_cauchy)



	# FI_wrapped_normal= [99.9993750010475, 9.099175898974465, 4.766442806669602, 3.228925276488326, 2.4412379735494483, 1.9614367641196395, 1.6362492258892303, 1.3982217739183511, 1.213489650098154, 1.063719651028805, 0.9384553392166595, 0.8314374930762369, 0.7387144282944291, 0.657638899781432, 0.5863255427840386, 0.5233530160353439, 0.4675976761348011, 0.4181385317991726, 0.3742011838170356, 0.33512323938111876, 0.3003318038707903, 0.2693279341769994, 0.2416751474498824, 0.2169905544135986, 0.19493763847577839, 0.17522025164140587, 0.15757750926326253, 0.14177936957793236, 0.12762281009770504, 0.11492850759964313, 0.10353790891315384, 0.09331070760509874, 0.08412260932288973, 0.0758634035591399, 0.06843526101363295, 0.06175124678264865, 0.055734031612075796, 0.05031476479899766, 0.04543206788554244, 0.04103118733667088, 0.037063212054988526, 0.033484432115926666, 0.03025572414827593, 0.027342066388769126, 0.02471206883569721, 0.022337578897690946, 0.020193329675066707, 0.018256630873736412, 0.016507093469897427, 0.014926373914647684, 0.013497978734733351, 0.012207061139690722, 0.011040250491589632, 0.009985497761988427, 0.009031948522419952, 0.008169814158520694, 0.007390267064977252, 0.006685343834078594, 0.006047853773338829, 0.005471317621186245, 0.004949875176407659, 0.004478236448335338, 0.004051623925249714, 0.0036657272772799843, 0.0033166456248068243, 0.0030008546758608645, 0.0027151711989858995, 0.00245672016063736, 0.0022228947571534263, 0.00201134930932767, 0.0018199513007743917, 0.001646784042463878, 0.0014901040401582577, 0.0013483427707683404, 0.001220072931573668, 0.0011040146574714527, 0.0009990008820182084, 0.0009039826665002693, 0.0008180016664027789, 0.0007402052304428253, 0.000669809097075813, 0.0006061089408149201, 0.000548468825911641, 0.0004963149891068497, 0.0004491162997055653, 0.0004064073522158651, 0.00036776448553155205, 0.0003327924602558596, 0.00030114932769720326, 0.0002725135672676515, 0.00024660362640815947, 0.00022315660430649586, 0.00020193802185985987, 0.00018273738078278257, 0.00016536283453660872, 0.0001496394119726574, 0.0001354125700459008, 0.00012253664749550808, 0.00011088729934272124, 0.00010034550967930045, 9.08046970948817e-05]
	FI_mises=[99.49625392491335, 8.583569044651185, 4.231021266898338, 2.6657453755518645, 1.8517316560107133, 1.3573189854287904, 1.0323203392115232, 0.8078976685421679, 0.6472156077741431, 0.5287635311823635, 0.4392668002672906, 0.37019806153892887, 0.31589998839010036, 0.2725148837701141, 0.23734818332954433, 0.208477061836021, 0.18450282257553852, 0.16439026584436078, 0.14736111664248597, 0.13282186239749194, 0.12031396900979985, 0.10947894946156111, 0.10003345929376906, 0.09175129278560235, 0.08445017463110105, 0.07798197332320456, 0.07222534037509831, 0.06708013744471941, 0.06246315553681825, 0.058304811645371046, 0.054546564376423134, 0.051138889789470454, 0.04803966269228965, 0.04521288232695042, 0.042627631202663, 0.04025724331668812, 0.038078623365578324, 0.036071686526639724, 0.03421890570898256, 0.032504928970666924, 0.03091626221696231, 0.029441009852249067, 0.02806865317950269, 0.026789858775799757, 0.025596330388566457, 0.024480665938853008, 0.023436250273789483, 0.022457152581978335, 0.02153804956606109, 0.02067414373030374, 0.01986111075602537, 0.019095037551153382, 0.018372382948328436, 0.017689930409403587, 0.01704475738328881, 0.016434200444948033, 0.015855829538224953, 0.015307423995025715, 0.014786952107215257, 0.014292550920558256, 0.01382250891523995, 0.013375253349323657, 0.012949338268342103, 0.012543426297639826, 0.01215628731010554, 0.011786781106692956, 0.011433854529840914, 0.011096529695109325, 0.010773903991179168, 0.010465134092640938, 0.010169439290663718, 0.009886091945077169, 0.009614415041880875, 0.0093537757539508, 0.00910358566308389, 0.00886329387661533, 0.008632385473106297, 0.008410378171674893, 0.00819682077768391, 0.007991290518205574, 0.007793388157040226, 0.007602744434009878, 0.007419006076148094, 0.007241845567662608, 0.007070951824061922, 0.006906034411002793, 0.006746815328639855, 0.0065930374493206045, 0.006444454747622785, 0.006300836741246485, 0.006161964272166642, 0.0060276299507222575, 0.005897639265839416, 0.005771805922094586, 0.005649956724695926, 0.005531923363832902, 0.0054175490760144385, 0.005306684203176815, 0.005199185970639064, 0.0050949198193706025, 0.0049937585178128074]
	FI_cauchy=[49.83085588472491, 4.386501158970546, 2.2233162508822346, 1.4576330660265313, 1.0668487975262764, 0.8303882637061832, 0.6723154848398138, 0.5594764886929227, 0.4750909079476173, 0.409755524399813, 0.357792170557758, 0.3155697982926142, 0.2806584293857384, 0.2513707584306246, 0.22649874864555386, 0.2051548855241947, 0.18667262668969897, 0.17054175827091456, 0.15636518968520363, 0.14382932267409387, 0.13268326415349918, 0.12272394989132351, 0.11378531450390028, 0.10573026565374732, 0.09844466530850582, 0.09183274651825002, 0.085813585126715, 0.08031834952682004, 0.07528814838231312, 0.07067230933799351, 0.06642701166903464, 0.06251417694613792, 0.058900570421016596, 0.055557063838307386, 0.05245803036402208, 0.04958083943407132, 0.046905441308808804, 0.0444140129118864, 0.04209066495342029, 0.0399211885770967, 0.03789284752642175, 0.03599419295952089, 0.03421491023836154, 0.032545684813811704, 0.03097808498608856, 0.029504466869667567, 0.0281178818006822, 0.0268120063928734, 0.02558106881878075, 0.024419801736286217, 0.023323379894080176, 0.022287383938390803, 0.021307753783617045, 0.02038076041266379, 0.019502969239582058, 0.018671213908305617, 0.017882573644101285, 0.017134347718439358, 0.01642403812951443, 0.01574932984027555, 0.015108078788017565, 0.014498291678322062, 0.0139181182134962, 0.013365835105361157, 0.012839842078449237, 0.012338642108034037, 0.011860843418531886, 0.011405144606513318, 0.010970329977766369, 0.010555262885958427, 0.010158878627208878, 0.009780181553509237, 0.00941823730116198, 0.009072170348289887, 0.008741157575542502, 0.008424426711783894, 0.00812125167115596, 0.007830950554676974, 0.007552879877081864, 0.007286433678643789, 0.007031042859040326, 0.006786169404193743, 0.006551306164226389, 0.006325974855059258, 0.006109722505698301, 0.005902121902323643, 0.005702769589888135, 0.005511283873715911, 0.0053273021549671284, 0.005150483151084018, 0.004980503121032598, 0.004817052756678208, 0.004659842733900632, 0.0045085957189883175, 0.004363049921352058, 0.004222956873078942, 0.004088079652575516, 0.003958193328656989, 0.0038330851825918444, 0.003712551599477365, 0.003596400732774896]


	
	ax.plot(GAMMA, FI_wrapped_normal , color = 'green', markersize=9, alpha = 0.9, ls="-",label=r'wrapped normal')



	ax.plot(GAMMA,  FI_mises , color = 'blue', markersize=9, alpha = 0.9, ls="--",label=r'von Mises')



	ax.plot(GAMMA, FI_cauchy , color = 'red', markersize=9, alpha = 0.9, ls=":",label=r'Cauchy')


	# 
	# ax.set_ylim([-0.0,5])
	# ax.set_xlim([0,5])
	ax.set_xscale('log')
	ax.set_yscale('log')
	ax.set_xlabel(r'$\gamma$',fontname ='Times New Roman', fontsize = 23)

	ax.set_ylabel(r'F($\gamma$) ', fontname ='Times New Roman',fontsize = 20)

	# tick.set_fontname('Times New Roman')
	plt.tick_params( labelsize = 16)
	for tick in ax.get_xticklabels():
		tick.set_fontname('Times New Roman')
	for tick in ax.get_yticklabels():
	    tick.set_fontname('Times New Roman')


	first_legend = plt.legend(ncol = 1, loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
	plt.show()



==> anc/Fig_7_wrapp_normal_measurements.py <==
from numpy import*
import numpy as np
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=6) 
import math
from math import cosh, sinh
from scipy import linalg

from scipy.integrate import quad
from scipy import integrate


import scipy.integrate as integrate
import scipy.special as special


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt


import array









def wrapped_normal_debug(phi,gamma):

	def nw(phi,gamma):
		cutoff = 4000
		vec = 2*pi*linspace(-cutoff,cutoff,2*cutoff+1)
		# print( exp(-(phi+vec)**2/(2*gamma) ))

		return exp(-(phi+vec)**2/(2*gamma) )



	return 1.0/sqrt(2*pi*gamma)*sum(nw(phi,gamma))



def PI(x,d):

	if 0 <= x <= 2*pi/d:
		return d/(2*pi)

	elif x < 0 or x >  2*pi/d:
		return 0






def p_meas_coherent_state(phi_est, gamma, alpha):

	def p_coh_given_phi(phi, phi_est, gamma,alpha):

		p = exp(-alpha**2)/(2*pi) + 1.0/2 * (alpha)/sqrt(pi) *cos(phi_est - phi) * exp( - alpha**2* sin(phi_est - phi)**2) * \
			(1.0+math.erf( alpha*cos(phi_est - phi) )) * wrapped_normal_debug(phi,gamma)

		return p


	I = quad(p_coh_given_phi,-pi,pi,args =(phi_est, gamma,alpha)    )

	return I[0]



def RE_coherent(gamma1,gamma2,alpha):

	def integrand_coh(phi_est,gamma1,gamma2,alpha):

		p1 = p_meas_coherent_state(phi_est, gamma1, alpha)

		p2 = p_meas_coherent_state(phi_est, gamma2, alpha)

		return p1*log(p1/p2)

	I = quad(integrand_coh,-pi,pi,args =(gamma1,gamma2,alpha)    )


	return I[0]


def PI(x,d):

	if x < 0 or x >= 2*pi/d:
		# print('op1')
		return 0

	elif x >= 0 and x < 2*pi/d:
		# print('op2')
		return d/(2*pi)



def F_d(x,d):
	return sin(d*x/2)**2/(d*sin(x/2)**2)

def p_phi_dash(phi_dash,d,gamma):

	def integrand(phi,phi_dash,d,gamma):

		# x = 2*pi/d *math.floor(d* phi_dash/(2*pi)) - phi
		x = 2*pi/d *math.floor(d* phi_dash/(2*pi)) - phi

		return	1.0/(2*pi)*wrapped_normal_debug(phi,gamma)*F_d(x,d)

	ep = 0.00001
	I1 = quad(integrand,-pi,0-ep/2,args = (phi_dash,d,gamma))
	I2 = quad(integrand,ep/2,pi,args = (phi_dash,d,gamma))
	# I =  quad(integrand,-pi,pi,args = (phi_dash,d,gamma))

	# print (I1[0],I2[0])

	return (I1[0]+I2[0])
	# return I[0]



#

def tester_plot():

	fig,ax = plt.subplots(1,1)

	mpl.rc('font',family = 'Times New Roman')

	# phi = 0

	PHI_DASH = linspace(-pi,pi,int(51))
	phi_dash_prob = []
	d =20
	gamma = 1
	env_state = []
	for i in range(len(PHI_DASH)):

		phi_dash_prob.append(p_phi_dash(PHI_DASH[i],d,gamma))
		env_state.append( wrapped_normal_debug(PHI_DASH[i],gamma) )
		

	ax.plot(PHI_DASH, phi_dash_prob , color = 'green', markersize=9, alpha = 0.9, ls="-",label=r'$p_d(\phi), d= 20$ ')


	ax.plot(PHI_DASH, env_state, color = 'red', markersize=9, alpha = 0.9, ls="-",label=r'$p_\gamma(\phi)$ ')
		# ax.set_xscale('log')
		# ax.set_yscale('log')
	ax.set_xlabel(r'$\gamma $',fontname ='Times New Roman', fontsize = 23)

	ax.set_ylabel(r'$p$ ', fontsize = 20)
	# plt.tick_params(labelsize = 20)
	plt.tick_params( labelsize = 16)
	for tick in ax.get_xticklabels():
		tick.set_fontname('Times New Roman')
	for tick in ax.get_yticklabels():
	    tick.set_fontname('Times New Roman')


	first_legend = plt.legend(ncol = 1, loc=0, fontsize = 18 , fancybox = True, framealpha = 0.2)
	plt.show()


	plt.show()
	
	return




def relative_entropy(gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2):


		p1 = wrapped_normal_debug(phi,gamma_1)
		p2 = wrapped_normal_debug(phi,gamma_2)

		# if abs(p1*log(p1/p2)) >=0:
		return p1*log(p1/p2)
		# else:
			# return 0

	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2)    )

	return I[0]





def relative_entropy_number_meas(gamma_1,gamma_2,d):
	def integrand(phi_dash,d,gamma_1,gamma_2):
		p1 = p_phi_dash(phi_dash,d,gamma_1)
		p2 = p_phi_dash(phi_dash,d,gamma_2)
		return p1*log(p1/p2)


	I = quad(integrand,-pi,pi,args =(d,gamma_1,gamma_2))
	return I[0]





if __name__ == '__main__':




	fig,ax = plt.subplots(1,1)

	mpl.rc('font',family = 'Times New Roman')

	gamma1 = 1.0


	GAMMA_2 = linspace(0.001,10,51)


	QRE = []


	alpha_10 = []

	alpha_5 = []

	alpha_sqrt_10 = []

	d_20 =[] 
	alpha_9_5 = []

	for i in range(len(GAMMA_2)):
		print(GAMMA_2[i])
		gamma2 = GAMMA_2[i]
		# QRE.append(relative_entropy(gamma1,gamma2))
		# print(gamma2)
		# alpha_5.append(RE_coherent(gamma1,gamma2,5))
		# alpha_9_5.append(RE_coherent(gamma1,gamma2,sqrt(9.5)))

		# cre_20=relative_entropy_number_meas(gamma1,gamma2,20)
		# print(gamma2,cre_20)
		# d_20.append(cre_20)
	# print(QRE)

	# print(alpha_9_5)
	# print(d_20)
	# 

	QRE = [inf, 1.1756893407709443, 0.2870556333262487, 0.07642787658864131, 0.013085259825836464, 1.9864058757735602e-07, 0.007721562956026755, 0.02483022308843533, 0.04620174593669443, 0.06930514127796938, 0.09280632134456321, 0.11597155970542808, 0.1383883682616666, 0.1598254094507801, 0.18015810790744743, 0.19932722436575334, 0.2173147920488716, 0.2341295797721672, 0.2497979720873517, 0.26435803228835497, 0.27785549634729756, 0.2903409776008795, 0.3018679578839903, 0.3124913091855472, 0.32226618750699076, 0.3312471980720051, 0.33948776536160646, 0.34703966226953875, 0.35395266554851945, 0.36027431289366485, 0.3660497423928818, 0.3713215987883647, 0.3761299936984584, 0.38051250903019057, 0.3845042344926751, 0.3881378315281303, 0.3914436171834711, 0.3944496624933353, 0.39718190086015587, 0.39966424271474743, 0.40191869343376657, 0.4039654720881527, 0.4058231291083104, 0.40750866138590436, 0.40903762369705765, 0.4104242356354815, 0.41168148349425093, 0.4128212167387004, 0.4138542388768387, 0.41479039266368944, 0.41563863967743164]
	ax.plot(linspace(0.001,10,51), (QRE) , color = 'green', markersize=9, alpha = 0.9, ls="-",label=r'$D(p\|q)$ ')

	

	# alpha_5 = [9.381282703821176, 1.0293975425007909, 0.2654120586487418, 0.0720582478023584, 0.012463635212656046, 1.9039902570193305e-07, 0.007432834882452694, 0.023975125204795705, 0.04471297842319874, 0.06719015685096244, 0.0900986587235783, 0.11271230913383831, 0.13461903778607798, 0.1555853327667036, 0.17548369221864257, 0.19425192387229948, 0.21186933795721555, 0.22834227153053824, 0.2436949534549719, 0.25796352751040225, 0.27119200343671385, 0.28342942400962806, 0.29472782616082926, 0.30514074000998215, 0.31472206634816025, 0.3235252303648083, 0.331602543826478, 0.3390047289384496, 0.3457805702197379, 0.3519766691042468, 0.35763728153899477, 0.3628042227049385, 0.36751682579930767, 0.37181194398032624, 0.3757239863133614, 0.3792849800051611, 0.38252465244594197, 0.38547052764423917, 0.3881480325638227, 0.3905806096743618, 0.3927898327213776, 0.39479552331749485, 0.3966158664658841, 0.3982675235577628, 0.39976574174665785, 0.4011244589026531, 0.4023564035963684, 0.40347318976317126, 0.4044854058593216, 0.4054026984494512, 0.40623385026430575]
	alpha_5 = [9.381282703821176, 1.0293975425007909, 0.2654120586487418, 0.0720582478023584, 0.012463635212656046, 1.9039902570193305e-07, 0.007432834882452694, 0.023975125204795705, 0.04471297842319874, 0.06719015685096244, 0.0900986587235783, 0.11271230913383831, 0.13461903778607798, 0.1555853327667036, 0.17548369221864257, 0.19425192387229948, 0.21186933795721555, 0.22834227153053824, 0.2436949534549719, 0.25796352751040225, 0.27119200343671385, 0.28342942400962806, 0.29472782616082926, 0.30514074000998215, 0.31472206634816025, 0.3235252303648083, 0.331602543826478, 0.3390047289384496, 0.3457805702197379, 0.3519766691042468, 0.35763728153899477, 0.3628042227049385, 0.36751682579930767, 0.37181194398032624, 0.3757239863133614, 0.3792849800051611, 0.38252465244594197, 0.38547052764423917, 0.38814803256382274, 0.3905806096743618, 0.39278983272137763, 0.39479552331749485, 0.3966158664658841, 0.3982675235577628, 0.3997657417466579, 0.4011244589026531, 0.4023564035963684, 0.40347318976317126, 0.4044854058593216, 0.4054026984494512, 0.40623385026430575]

	ax.plot(linspace(0.001,10,51), (alpha_5), color = 'red', markersize=9, alpha = 0.9, ls=":",label=r'$ |\alpha|^2 = 25$ ')

	alpha_9_5 =   [2.7564996856427104, 0.7147366054795254, 0.2250761905284847, 0.06465017074053996, 0.011424178554725346, 1.766187186606235e-07, 0.006948938729664977, 0.022538291695690788, 0.04220544463287737, 0.06362059328898037, 0.0855209103650374, 0.10719406370062042, 0.12822953163415726, 0.14839072552741867, 0.16754559858921256, 0.18562722320174524, 0.20261045992415377, 0.2184976174124803, 0.233309315002959, 0.2470784548251676, 0.2598461117872452, 0.27165864495168934, 0.282565613275281, 0.2926182399869964, 0.3018682647523941, 0.3103670795024274, 0.31816507826064144, 0.32531117258732467, 0.3318524376807614, 0.3378338628676323, 0.34329818604051343, 0.348285795672727, 0.3528346870236215, 0.3569804614364114, 0.3607563594611995, 0.36419332004726224, 0.36732005932504364, 0.3701631635895001, 0.3727471920361199, 0.37509478560967624, 0.3772267790206856, 0.37916231357833907, 0.3809189489928734, 0.38251277272517703, 0.38395850581643104, 0.38526960442453, 0.38645835653505234, 0.3875359735100419, 0.38851267629455183, 0.3893977762247446, 0.39019975047765637]
	
	# alpha_sqrt_10 =[2.9659995992580797, 0.7422495496739205, 0.22981334657876767, 0.06540139359122837, 0.011521991441338489, 1.7787797282704628e-07, 0.006992530709703199, 0.022666682249336257, 0.04242835793343097, 0.06393679680943427, 0.08592537370331005, 0.10768065555966741, 0.12879205673124577, 0.14902330434519606, 0.1682427806774215, 0.1863839945393962, 0.20342221198854643, 0.21936010631473624, 0.2342186219712921, 0.24803095185466525, 0.26083843309728033, 0.27268766364705055, 0.2836284222285959, 0.29371213595372114, 0.302990734867166, 0.31151578948168646, 0.3193378618054278, 0.3265060216244222, 0.3330674931955273, 0.33906740616947734, 0.3445486303659806, 0.3495516780758843, 0.3541146605333446, 0.35827328747874965, 0.3620609005554651, 0.3655085327892788, 0.3686449876717146, 0.37149693245751303, 0.3740890012244943, 0.3764439040522961, 0.37858253937114317, 0.38052410712577045, 0.38228622090416087, 0.3838850176060434, 0.38533526358159415, 0.3866504564652215, 0.38784292217080446, 0.3889239067106637, 0.389903662657606, 0.39079153019353213, 0.3915960127846872]


	ax.plot(GAMMA_2, (alpha_9_5) , color = 'blue', markersize=9, alpha = 1, ls="--",label=r'$ |\alpha|^2 = 9.5$ ')

	d_20 = [2.958839429417718, 0.4340102785254763, 0.15465962725011495, 0.048639883349640006, 0.009201754966717752, 1.5953271143260145e-07, 0.006029943017501843, 0.019936849211031706, 0.0377631969185684, 0.0575204040561592, 0.07791503617505591, 0.09819996806526814, 0.11778969963434463, 0.13698405546460943, 0.15497697637545382, 0.17222208148375995, 0.18823503879748008, 0.2034251393437866, 0.21750770281778042, 0.23060905547790145, 0.24276498691374362, 0.2539300182724608, 0.2643250106695107, 0.2739089004470759, 0.2828138048572234, 0.2909193656704641, 0.2982759010902097, 0.3051755442772335, 0.3113365769742655, 0.3171575809338045, 0.32237263672746896, 0.32713310844763455, 0.33147513582247196, 0.33543260520203083, 0.3390371735855135, 0.34231831933908563, 0.3453034129886702, 0.34801780261693654, 0.35048490936800986, 0.35272632939667636, 0.35476193930421346, 0.3566100027083036, 0.3582872760988084, 0.3598091125583333, 0.36118956228010285, 0.3624414691079204, 0.3635765625618435, 0.3646055450065251, 0.36553817377385256, 0.3663833381735915, 0.36714913142067657]
	ax.plot(GAMMA_2, (d_20) , color = 'orange', markersize=9, alpha = 1, ls="-.",label=r'$ d=20$ ')


	# 
	ax.set_ylim([0,0.5])
	# ax.set_xlim([0,0.1])
	# ax.set_xscale('log')
	# ax.set_yscale('log')
	ax.set_xlabel(r'$\gamma_2 $',fontname ='Times New Roman', fontsize = 23)

	ax.set_ylabel(r'Relative entropy ',fontname ='Times New Roman', fontsize = 20)
	# plt.tick_params(labelsize = 20)
	plt.tick_params( labelsize = 16)
	for tick in ax.get_xticklabels():
		tick.set_fontname('Times New Roman')
	for tick in ax.get_yticklabels():
	    tick.set_fontname('Times New Roman')


	first_legend = plt.legend(ncol = 1, loc=0, fontsize = 18 , fancybox = True, framealpha = 0.2)
	plt.show()

